When Correctness Feedback Erases Evidence: Phase-Separated Completeness Auditing in Verus

Correctness feedback suppresses the very evidence that specification-completeness auditing is designed to uncover: programs that satisfy a written contract but violate intended behavior. We demonstrate this objective reversal on 12 Verus/Rust tasks across four model families under matched call budgets. Independent no-feedback discovery more than doubles certified-witness yield relative to IntentShield's corrective-feedback loop (59.0% versus 27.1%). A format-matched iterative control places the larger share of this gap in feedback content, not independent restarts. The advantage holds in every model family and survives parser repair. A separate phase-separated execution matches the aggregate yield without reusing responses; most certified witnesses also fail held-out cases. Preserving these witnesses delivers stronger specification repair: Phase-Revised contracts achieve 81.3% implementation success, versus 62.5% for IS-Revised, with Direct-Revised close behind. Both no-feedback witness sources substantially outperform weakened contracts. The effect does not reproduce in the available Dafny and Lean evaluations, establishing an empirical boundary around the studied Verus/Rust workflow. Completeness auditing and correctness repair have opposing immediate objectives. Preserve and certify the admitted failure before repairing it.

==> anc/README.md <==
# IntentShield Ancillary Reconstruction Files

These files support aggregate consistency checking and figure reconstruction.
They do not contain model-facing prompts, raw responses, checker traces, or an
end-to-end experiment runner. The experimental replay archive is separate.

From the extracted source package root:

```bash
python3 anc/validate_arxiv.py
python3 anc/make_camera_ready_figures.py
```

The validator uses the Python standard library and the accompanying manuscript,
bibliography, style, figures, and `main.bbl`. The figure script requires
Matplotlib and regenerates the three aggregate-result figures under
`publication/plots/`. It makes no model calls.

`camera_ready_results.json` retains the V11 aggregate counts without alteration.
Keeping its original name records its provenance, not a camera-ready restriction.


==> anc/camera_ready_results.json <==
{
  "primary": {
    "tasks": 12,
    "outcomes_per_policy": 144,
    "direct": 85,
    "intent_shield": 39,
    "phase": 85,
    "model_judgment": 34,
    "fmi": 71,
    "direct_pass_at_1": 38,
    "intent_shield_only_keyword": 41,
    "parse_failure_episodes": {"direct": 15, "intent_shield": 49},
    "direct_minus_is_ci95_pp": [21.5, 38.9],
    "direct_minus_is_sign_test_p": 0.00634765625
  },
  "primary_task_counts": [
    {"task": "cf124A", "stratum": "Residual", "direct": 9, "intent_shield": 3},
    {"task": "cf492A", "stratum": "Residual", "direct": 8, "intent_shield": 3},
    {"task": "cf92A", "stratum": "Residual", "direct": 7, "intent_shield": 2},
    {"task": "cf271A", "stratum": "Residual", "direct": 6, "intent_shield": 2},
    {"task": "cf519C", "stratum": "Residual", "direct": 5, "intent_shield": 2},
    {"task": "cf4A", "stratum": "Total", "direct": 11, "intent_shield": 7},
    {"task": "cf110A", "stratum": "Total", "direct": 10, "intent_shield": 6},
    {"task": "cf617A", "stratum": "Total", "direct": 9, "intent_shield": 5},
    {"task": "cf50A", "stratum": "Total", "direct": 2, "intent_shield": 4},
    {"task": "cf47A", "stratum": "Total", "direct": 6, "intent_shield": 1},
    {"task": "cf318A", "stratum": "Total", "direct": 5, "intent_shield": 1},
    {"task": "cf486A", "stratum": "Total", "direct": 7, "intent_shield": 3}
  ],
  "parser_repair": {
    "total": 144,
    "direct": 91,
    "intent_shield": 52,
    "parse_failure_episodes": {"direct": 6, "intent_shield": 17},
    "parse_clean": {
      "direct": {"certified": 76, "total": 129},
      "intent_shield": {"certified": 32, "total": 95}
    }
  },
  "model_families": [
    {"name": "Claude Sonnet 5", "direct": 25, "intent_shield": 12, "total": 36, "tasks_favoring_direct": 10},
    {"name": "DeepSeek V3.2", "direct": 22, "intent_shield": 11, "total": 36, "tasks_favoring_direct": 10},
    {"name": "Devstral 2", "direct": 20, "intent_shield": 9, "total": 36, "tasks_favoring_direct": 9},
    {"name": "Qwen3-Coder-480B", "direct": 18, "intent_shield": 7, "total": 36, "tasks_favoring_direct": 10}
  ],
  "agreement": {
    "both_certify": 74,
    "direct_only": 11,
    "phase_only": 11,
    "neither_certifies": 48,
    "string_identical_co_certified": 31,
    "matching_task_totals": 10,
    "expected_heterogeneous_agreement_percent": 83.1,
    "separate_execution_hours": 48
  },
  "held_out": {
    "withheld_cases_per_task": 2,
    "direct": {"visible_certified": 85, "held_out_disagreement": 79},
    "intent_shield": {"visible_certified": 39, "held_out_disagreement": 36},
    "phase": {"visible_certified": 85, "held_out_disagreement": 78}
  },
  "downstream": {
    "tasks": 16,
    "attempts_per_task_condition": 3,
    "total_per_condition": 48,
    "successes": {
      "Original": 14,
      "IS-Revised": 30,
      "Direct-Revised": 37,
      "Phase-Revised": 39,
      "True-Spec": 44
    },
    "original_weakened_contract_acceptances": 42,
    "original_restored_contract_acceptances": 14,
    "is_low_yield_fallback_tasks": 3,
    "additional_tasks": ["cf200A", "cf228A", "cf263A", "cf337A"],
    "route_allocation": {
      "attempt_1": "Claude Sonnet 5",
      "attempt_2": "Claude Sonnet 5",
      "attempt_3": "Claude Sonnet 5"
    },
    "attempts_independent": true
  },
  "strata": {
    "residual_contract": {"tasks": 5, "direct": 35, "intent_shield": 12, "total": 60},
    "total_omission": {"tasks": 7, "direct": 50, "intent_shield": 27, "total": 84}
  },
  "extension": {
    "status": "preliminary",
    "additional_tasks": 8,
    "additional_outcomes_per_policy": 96,
    "direct": 49,
    "intent_shield": 21,
    "combined_tasks": 20,
    "combined_outcomes_per_policy": 240,
    "combined_direct": 134,
    "combined_intent_shield": 60,
    "combined_task_bootstrap_p": 0.0018
  },
  "lean": {
    "tasks": 24,
    "total": 48,
    "direct": 12,
    "phase": 8,
    "intent_shield": 14,
    "no_context": 14,
    "direct_minus_phase_ci95_pp": [-4.2, 20.8],
    "direct_vs_phase_p": 0.31
  }
}


==> anc/make_camera_ready_figures.py <==
#!/usr/bin/env python3
"""Render current task, downstream, and syntax comparisons without model calls."""

import json
from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.ticker import PercentFormatter

ROOT = Path(__file__).resolve().parents[1]
OUTPUT = ROOT / "publication" / "plots"
COLORS = ["#767676", "#B64342", "#0F4D92", "#3A7D44", "#CFCECE"]


def percent(count, total):
    value = Decimal(100) * Decimal(count) / Decimal(total)
    return str(value.quantize(Decimal("0.1"), rounding=ROUND_HALF_UP))


def save_figure(fig, name):
    for extension in ["pdf", "svg", "png"]:
        output = OUTPUT / f"{name}.{extension}"
        fig.savefig(output, dpi=600, bbox_inches="tight", pad_inches=0.04)
        print(output)
    plt.close(fig)


def plot_primary(data):
    rows = data["primary_task_counts"]
    fig, ax = plt.subplots(figsize=(7.3, 3.6))
    fig.subplots_adjust(left=0.13, right=0.98, bottom=0.16, top=0.88)
    ax.axhspan(-0.5, 4.5, color="#F1F3F5", zorder=0)
    ax.axhline(4.5, color="#CFCECE", linewidth=0.8)
    for index, row in enumerate(rows):
        direct = 100 * row["direct"] / 12
        shield = 100 * row["intent_shield"] / 12
        ax.plot([shield, direct], [index, index], color="#CFCECE", linewidth=2)
    ax.scatter([100 * row["direct"] / 12 for row in rows], range(len(rows)),
               color="#0F4D92", marker="o", s=31, label="Direct", zorder=3)
    ax.scatter([100 * row["intent_shield"] / 12 for row in rows], range(len(rows)),
               color="#B64342", marker="s", s=29, label="IntentShield", zorder=3)
    ax.set_yticks(range(len(rows)), [row["task"] for row in rows])
    ax.set_ylim(len(rows) - 0.5, -0.5)
    ax.set_xlim(-2, 102)
    ax.set_xticks([0, 25, 50, 75, 100])
    ax.xaxis.set_major_formatter(PercentFormatter(100))
    ax.set_xlabel("Certified witnesses (12 outcomes per task and policy)")
    ax.grid(axis="x", color="#D8DDE3", linewidth=0.5)
    ax.set_axisbelow(True)
    ax.tick_params(axis="y", length=0)
    ax.legend(loc="lower left", bbox_to_anchor=(0, 1.01), ncol=2)
    ax.text(1, 1.045, "Shaded: residual contract; unshaded: total omission",
            transform=ax.transAxes, ha="right", fontsize=8.2, color="#4D4D4D")
    save_figure(fig, "primary_task_comparison")


def plot_syntax(data):
    raw, repaired = data["primary"], data["parser_repair"]
    labels = ["Direct raw", "Direct repaired", "IS raw", "IS repaired"]
    colors = ["#0F4D92", "#0F4D92", "#B64342", "#B64342"]
    fig, axes = plt.subplots(1, 2, figsize=(7.3, 2.8))
    fig.subplots_adjust(left=0.14, right=0.98, bottom=0.22, top=0.83, wspace=0.53)
    panels = [
        ([raw["direct"], repaired["direct"],
          raw["intent_shield"], repaired["intent_shield"]],
         "A  Certified witness yield", 100, "Certified outcomes"),
        ([raw["parse_failure_episodes"]["direct"],
          repaired["parse_failure_episodes"]["direct"],
          raw["parse_failure_episodes"]["intent_shield"],
          repaired["parse_failure_episodes"]["intent_shield"]],
         "B  Parse failures", 50, "Episodes with parse failures"),
    ]
    for ax, (counts, title, limit, xlabel) in zip(axes, panels):
        values = [100 * count / repaired["total"] for count in counts]
        bars = ax.barh(labels, values, color=colors, edgecolor="#303030",
                       linewidth=0.8, height=0.57)
        for index in [0, 2]:
            bars[index].set_hatch("///")
        for index, (count, value) in enumerate(zip(counts, values)):
            ax.text(value + 1.5, index, f"{percent(count, 144)}%",
                    va="center", fontsize=8.5)
        ax.invert_yaxis()
        ax.set_xlim(0, limit)
        ax.set_xticks([0, 25, 50, 75, 100] if limit == 100 else [0, 10, 20, 30, 40, 50])
        ax.xaxis.set_major_formatter(PercentFormatter(100))
        ax.set_xlabel(xlabel)
        ax.set_title(title, loc="left", weight="bold", fontsize=9.5, pad=12)
        ax.set_axisbelow(True)
        ax.grid(axis="x", color="#D8DDE3", linewidth=0.5)
    fig.text(0.5, 0.02, "144 episodes per policy. Hatching: raw; solid: parser-repaired.",
             ha="center", fontsize=8.5, color="#4D4D4D")
    save_figure(fig, "syntax_equalization")


def main():
    data = json.loads(Path(__file__).with_name("camera_ready_results.json").read_text())
    downstream = data["downstream"]
    total = downstream["total_per_condition"]
    plt.rcParams.update({
        "font.family": "sans-serif",
        "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
        "font.size": 9.5,
        "axes.labelsize": 9.5,
        "axes.linewidth": 0.8,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "legend.frameon": False,
        "pdf.fonttype": 42,
        "svg.fonttype": "none",
        "savefig.facecolor": "white",
    })
    fig, (left, right) = plt.subplots(
        1, 2, figsize=(7.3, 3.4),
        gridspec_kw={"width_ratios": [1, 2.15]},
    )
    fig.subplots_adjust(left=0.08, right=0.98, bottom=0.23, top=0.79, wspace=0.72)
    fig.text(0.02, 0.94, "A  Incomplete contracts hide failures", weight="bold", fontsize=9.5)
    fig.text(0.40, 0.94, "B  Implementation success under five specifications",
             weight="bold", fontsize=9.5)

    counts = [
        downstream["original_weakened_contract_acceptances"],
        downstream["original_restored_contract_acceptances"],
    ]
    rates = [100 * count / total for count in counts]
    bars = left.bar([0, 1], rates, color=["#D9D9D9", "#767676"],
                    edgecolor="#303030", linewidth=0.8, width=0.60)
    bars[0].set_hatch("///")
    for index, count in enumerate(counts):
        left.text(index, rates[index] + 3, f"{count}/{total}\n({percent(count, total)}%)",
                  ha="center", va="bottom", fontsize=8.5)
    left.set_xticks([0, 1], ["Weakened\ncontract", "Restored\ncontract"])
    left.set_ylim(0, 110)
    left.set_yticks([0, 25, 50, 75, 100])
    left.yaxis.set_major_formatter(PercentFormatter(100))
    left.set_ylabel("Verification success")
    left.set_axisbelow(True)
    left.grid(axis="y", color="#D8DDE3", linewidth=0.5)
    left.text(0.5, -0.30, "Original condition", transform=left.transAxes,
              ha="center", fontsize=9)

    labels = list(downstream["successes"])
    successes = list(downstream["successes"].values())
    values = [100 * count / total for count in successes]
    bars = right.barh(labels, values, color=COLORS, edgecolor="#303030",
                      linewidth=0.8, height=0.62)
    bars[1].set_hatch("xx")
    bars[-1].set_hatch("//")
    right.invert_yaxis()
    for index, (count, value) in enumerate(zip(successes, values)):
        right.text(value + 2, index, f"{count}/{total} ({percent(count, total)}%)",
                   va="center", fontsize=8.5)
    right.set_xlim(0, 136)
    right.set_xticks([0, 25, 50, 75, 100])
    right.xaxis.set_major_formatter(PercentFormatter(100))
    right.spines["bottom"].set_bounds(0, 100)
    right.set_xlabel("Successful implementations")
    right.set_axisbelow(True)
    right.grid(axis="x", color="#D8DDE3", linewidth=0.5)
    fig.text(0.50, 0.025, "16 task clusters; 3 attempts per task and condition. Bars show observed rates.",
             ha="center", fontsize=8.5, color="#4D4D4D")

    OUTPUT.mkdir(parents=True, exist_ok=True)
    save_figure(fig, "downstream_spec_gap")
    plot_primary(data)
    plot_syntax(data)


if __name__ == "__main__":
    main()


==> anc/source_manifest.json <==
{
  "scope": "Manuscript reconstruction and aggregate checks; no experimental replay logs.",
  "files": {
    "anc/README.md": "3e0753d423366748a335e4886a21f836e1f87a95ff813c6206f9c9b7d4b1cda5",
    "anc/camera_ready_results.json": "f72d2ef099786a441e6007db6c9168a537022e324bcb6ba0d59fe99aae88dd88",
    "anc/make_camera_ready_figures.py": "387ca42f0a0e505678aafbeceb9b99f461defc37922951f019b94e13049f724e",
    "anc/validate_arxiv.py": "52778c367a0d6e067343c64dff1271ab2a73889cbc90ee08c1c105a96b040fdd",
    "main.bbl": "377eaa935b3324fb7871aa6c06b5c20272921f3b3127b642fb58bfb5ae132889",
    "main.tex": "e4da804ec5f7f0e19b5a964f980c49a65d5c94edd45c4c8040805788d7d75060",
    "preprint_article.sty": "85cd2adacc4c023366e39f4f96616f731275452ccf488a8e16d84385a0c62bf5",
    "publication/plots/downstream_spec_gap.pdf": "9bab4ed79f49288c74de7b5347aa125159293db3efd046a1e4e90de94858fe10",
    "publication/plots/intent_shield_workflow.png": "39cd940e83eec6593471d9ea946d6dd43fa3e0706d0c036dcc79ebb502f3c841",
    "publication/plots/primary_task_comparison.pdf": "3d537a0a919252bf6eb4cc5a22375e59a8d3aff4778e4791843ba97b1da18432",
    "publication/plots/syntax_equalization.pdf": "14a0309610541235a1d86d0ce3e98cc7f265712e52b9a533eb07cd56761c0b08",
    "publication/plots/transfer_scope_v3.pdf": "de36f1c04124c9dfa14d85af2b364011f44b6c66027aa1dbf732b316ec9d4f51",
    "reference_order.tex": "8e933ea487f425dca4188c657eb472737479de59a67327fcf49bb283e7e2f127",
    "references.bib": "95c1dfede7ac835cbc7218dc66dbe8f61af569cc3aa5be87b31ea256ff272adc"
  }
}


==> anc/validate_arxiv.py <==
#!/usr/bin/env python3
"""Check aggregate arithmetic and arXiv source consistency, without API calls."""

import json
import math
import re
from decimal import Decimal, ROUND_HALF_UP
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
data = json.loads(Path(__file__).with_name("camera_ready_results.json").read_text())
tex = (ROOT / "main.tex").read_text()
checks = []


def check(label, condition):
    checks.append((label, bool(condition)))


def rounded_percent(numerator, denominator):
    value = Decimal(100) * Decimal(numerator) / Decimal(denominator)
    return str(value.quantize(Decimal("0.1"), rounding=ROUND_HALF_UP))


p = data["primary"]
n = p["outcomes_per_policy"]
families = data["model_families"]
check("Primary design has 144 cells per policy", p["tasks"] * 4 * 3 == n)
for method in ["direct", "intent_shield"]:
    check(f"{method} family counts sum to primary total",
          sum(row[method] for row in families) == p[method])
    check(f"{method} strata sum to primary total",
          sum(row[method] for row in data["strata"].values()) == p[method])
check("All four families favor Direct",
      all(row["direct"] > row["intent_shield"] for row in families))
check("Every family favors Direct on at least nine tasks",
      all(9 <= row["tasks_favoring_direct"] <= p["tasks"] for row in families))
for method in ["direct", "intent_shield"]:
    check(f"{method} task counts sum to primary total",
          sum(row[method] for row in data["primary_task_counts"]) == p[method])
for row in families:
    check(f"{row['name']} counts match manuscript",
          f"{row['name']} & {row['direct']}/36" in tex
          and f"& {row['intent_shield']}/36" in tex)
check("Feedback and restart contrasts partition the primary gap",
      (p["fmi"] - p["intent_shield"]) + (p["direct"] - p["fmi"])
      == p["direct"] - p["intent_shield"])
check("Feedback-content gap share rounds to 69.6 percent",
      rounded_percent(p["fmi"] - p["intent_shield"],
                      p["direct"] - p["intent_shield"]) == "69.6")
check("Feedback contrast rounds to 22.2 pp",
      rounded_percent(p["fmi"] - p["intent_shield"], n) == "22.2")
check("Restart contrast rounds to 9.7 pp",
      rounded_percent(p["direct"] - p["fmi"], n) == "9.7")
check("Pass-at-1 rate rounds to 26.4 percent",
      rounded_percent(p["direct_pass_at_1"], n) == "26.4"
      and "38/144 (26.4\\%)" in tex)
check("Primary task-level sign test matches 11 versus one task",
      abs(2 * (math.comb(12, 11) + math.comb(12, 12)) / 2**12
          - p["direct_minus_is_sign_test_p"]) < 1e-12)
check("Keyword control changes yield by 1.4 pp",
      rounded_percent(p["intent_shield_only_keyword"] - p["intent_shield"], n) == "1.4")

r = data["parser_repair"]
check("Parser-repaired gap rounds to 27.1 pp",
      rounded_percent(r["direct"] - r["intent_shield"], r["total"]) == "27.1")
check("Parser repair retains 84.8 percent of the raw gap",
      rounded_percent(r["direct"] - r["intent_shield"],
                      p["direct"] - p["intent_shield"]) == "84.8")
for method, gain in [("direct", 6), ("intent_shield", 13)]:
    check(f"{method} parser repair gain is {gain}", r[method] - p[method] == gain)
    check(f"{method} parse-clean denominator excludes raw parse-failure episodes",
          r["parse_clean"][method]["total"] == n - p["parse_failure_episodes"][method])
parse_clean_difference = Decimal(100) * (
    Decimal(r["parse_clean"]["direct"]["certified"]) / Decimal(r["parse_clean"]["direct"]["total"])
    - Decimal(r["parse_clean"]["intent_shield"]["certified"]) / Decimal(r["parse_clean"]["intent_shield"]["total"])
)
check("Parse-clean gap rounds to 25.2 pp",
      str(parse_clean_difference.quantize(Decimal("0.1"), rounding=ROUND_HALF_UP)) == "25.2")

a = data["agreement"]
both, direct_only, phase_only, neither = (
    a[key] for key in ["both_certify", "direct_only", "phase_only", "neither_certifies"]
)
check("Agreement contingency table totals 144", both + direct_only + phase_only + neither == n)
check("Direct agreement marginal matches primary total", both + direct_only == p["direct"])
check("Phase agreement marginal matches primary total", both + phase_only == p["phase"])
agreement = (both + neither) / n
chance = ((both + direct_only) * (both + phase_only)
          + (phase_only + neither) * (direct_only + neither)) / n**2
kappa = (agreement - chance) / (1 - chance)
check("Observed agreement rounds to 84.7 percent",
      rounded_percent(both + neither, n) == "84.7")
check("Cohen kappa rounds to 0.68", round(kappa, 2) == 0.68)
check("String-identical share rounds to 41.9 percent",
      rounded_percent(a["string_identical_co_certified"], both) == "41.9")
check("Forty-three distinct jointly certified expressions",
      both - a["string_identical_co_certified"] == 43)

for method in ["direct", "intent_shield", "phase"]:
    row = data["held_out"][method]
    check(f"{method} held-out denominator equals visible-certified total",
          row["visible_certified"] == p[method])
    check(f"{method} held-out count is bounded",
          0 <= row["held_out_disagreement"] <= row["visible_certified"])

d = data["downstream"]
check("Downstream denominator is 16 times 3",
      d["tasks"] * d["attempts_per_task_condition"] == d["total_per_condition"])
check("All five downstream conditions are present", len(d["successes"]) == 5)
check("39/48 uses consistent half-up rounding to 81.3 percent",
      rounded_percent(d["successes"]["Phase-Revised"], d["total_per_condition"]) == "81.3")
check("Four additional downstream tasks are listed", len(d["additional_tasks"]) == 4)
check("Three low-yield IS-Revised tasks are documented",
      d["is_low_yield_fallback_tasks"] == 3 and "three low-yield tasks" in tex)
check("All three A2 attempts use Claude Sonnet 5",
      set(d["route_allocation"].values()) == {"Claude Sonnet 5"})
check("A2 attempts are independent", d["attempts_independent"])
check("Phase reaches 88.6 percent of the empirical True-Spec count",
      rounded_percent(d["successes"]["Phase-Revised"], d["successes"]["True-Spec"]) == "88.6")
check("Unresolved failure denominator is not presented as an exhaustive table",
      "31/73" not in tex and "43/59" not in tex)
e = data["extension"]
check("Extension remains preliminary", e["status"] == "preliminary" and "preliminary" in tex)
check("Combined task count is 20", p["tasks"] + e["additional_tasks"] == e["combined_tasks"])
check("Combined outcome count is 240", n + e["additional_outcomes_per_policy"] == e["combined_outcomes_per_policy"])
for method in ["direct", "intent_shield"]:
    check(f"{method} combined extension arithmetic",
          p[method] + e[method] == e[f"combined_{method}"])

check("A4 preprint article style",
      r"\documentclass[10pt,a4paper]{article}" in tex
      and r"\usepackage{preprint_article}" in tex)
check("Named author with Independent Researcher affiliation",
      r"\author{\textbf{Adarsh Agrawal}\\[4pt]{\small Independent Researcher}}" in tex)
check("No obsolete missing-Direct-Revised claim",
      not re.search(r"(?:missing|lacks a|Without) Direct-Revised", tex))
check("No author-input placeholders", "authorrequest" not in tex and "V5-NEEDED" not in tex)
check("No em dashes in manuscript", "\u2014" not in tex and "---" not in tex)
check("No author-supplied-update labels", "author-supplied" not in tex.lower())
check("Replacement Figure 1 is referenced",
      "publication/plots/intent_shield_workflow.png" in tex)
bibliography = (ROOT / "references.bib").read_text()
reference_order = (ROOT / "reference_order.tex").read_text()
ordered_keys = [key.strip() for key in re.search(
    r"\\nocite\{([^}]+)\}", reference_order, re.DOTALL
).group(1).split(",")]
bibliography_keys = re.findall(r"^@\w+\{([^,]+),", bibliography, re.MULTILINE)
check("All 30 earlier references and three new preprints retained",
      len(bibliography_keys) == 33)
check("Explicit bibliography order contains every reference exactly once",
      len(ordered_keys) == len(set(ordered_keys)) == 33
      and set(ordered_keys) == set(bibliography_keys))
check("Explicit order is loaded before the first body citation",
      r"\input{reference_order.tex}" in tex
      and tex.index(r"\input{reference_order.tex}") < tex.index(r"\citep"))
agrawal_keys = {
    "indukuri2026grounded", "agrawal2026paretoproof", "agrawal2026incident",
    "vidgen2024mlcommonsPrimary", "agrawal2026scores", "agrawal2026schema",
    "agrawal2026proofdebt", "babu2026selfhealing", "feng2024dddas",
    "vidgenUndatedHowToConstruct", "agrawal2022debiasgan", "agrawal2018arima",
}
agrawal_positions = [index for index, key in enumerate(ordered_keys) if key in agrawal_keys]
check("All 12 Agrawal-authored entries are interleaved without adjacent entries",
      len(agrawal_positions) == 12
      and all(right - left > 1 for left, right in zip(agrawal_positions, agrawal_positions[1:])))
bbl = (ROOT / "main.bbl").read_text()
rendered_keys = re.findall(r"\\bibitem\[[\s\S]*?\]\{([^}]+)\}", bbl)
check("Compiled bibliography matches the explicit reference order",
      rendered_keys == ordered_keys)
abstract = tex.split(r"\begin{abstract}", 1)[1].split(r"\end{abstract}", 1)[0]
check("Abstract's more-than-double discovery claim matches the counts",
      p["direct"] > 2 * p["intent_shield"]
      and "more than doubles" in " ".join(abstract.split()))
check("Abstract limits numbers to the study size and two headline comparisons",
      len(re.findall(r"\d+(?:\.\d+)?", abstract)) <= 5
      and all(
          f"{rounded_percent(count, total)}\\%" in abstract
          for count, total in [
              (p["direct"], n), (p["intent_shield"], n),
              (d["successes"]["Phase-Revised"], d["total_per_condition"]),
              (d["successes"]["IS-Revised"], d["total_per_condition"]),
          ]
      ))
for key, doi in [
    ("agrawal2026paretoproof", "10.20944/preprints202610.0407.v1"),
    ("agrawal2026scores", "10.20944/preprints202610.0363.v1"),
    ("agrawal2026proofdebt", "10.20944/preprints202610.0373.v1"),
]:
    check(f"Verified preprint {key} is cited with its DOI",
          f"\\citep{{{key}}}" in tex and f"doi = {{{doi}}}" in bibliography)
check("Workshop-only checklist is excluded",
      r"\input{checklist.tex}" not in tex and not (ROOT / "checklist.tex").exists())
check("Requested reproduction appendix is removed",
      "Reproduction and execution records" not in tex
      and "app:reproducibility" not in tex
      and "The supplementary replay archive contains" not in tex)
check("References start after a page break",
      "\\clearpage\n\\bibliographystyle{unsrtnat}\n\\bibliography{references}" in tex)
check("Requested funding block is removed",
      "Funding and competing interests" not in tex
      and "This research received no external funding." not in tex)
check("Requested competing-interest statement is removed",
      "The author declares no conflicts of interest." not in tex)
style = (ROOT / "preprint_article.sty").read_text()
check("Preprint style uses arXiv-compatible margins and bundled TeX fonts",
      "left=27mm,right=27mm,top=27mm,bottom=27mm" in style
      and r"\RequirePackage{libertine}" in style)
check("Article label is removed from the title block",
      "Article\\par" not in style)
check("Workshop acceptance note appears once before the abstract",
      tex.count("Accepted at the NeurIPS 2026 Workshop on AI for Verifiable Coding.") == 1
      and tex.index("Accepted at the NeurIPS 2026 Workshop on AI for Verifiable Coding.")
      < tex.index(r"\begin{abstract}"))
plain_abstract = " ".join(
    abstract.replace(r"\shield", "IntentShield").replace(r"\%", "%").split()
)
check("Metadata abstract is ASCII and within arXiv's 1920-character limit",
      plain_abstract.isascii() and len(plain_abstract) <= 1920)
check("No external execution is needed for compilation",
      not re.search(r"\\(?:write18|immediate|inputminted)\b|shell-escape", tex))
for asset in re.findall(r"\\includegraphics(?:\[[^\]]*\])?\s*\{([^}]+)\}", tex):
    check(f"Figure exists: {asset}", (ROOT / asset).is_file())

for label, passed in checks:
    print(f"{'PASS' if passed else 'FAIL'}: {label}")
passed = sum(result for _, result in checks)
print(f"\n{passed}/{len(checks)} checks passed. No model calls or experimental replay.")
raise SystemExit(0 if passed == len(checks) else 1)

